A modified Lindblad equation for a Rabi driven electron-spin qubit with tunneling to a Markovian lead

We derive a modified Lindblad equation for the state of quantum dot tunnel coupled to a Markovian lead when the spin state of the dot is driven by an oscillating magnetic field. We show that the equation is a completely positive, trace-preserving map and find the jump operators. This is a driven-dissipative regime in which coherent driving is relevant to the tunneling and cannot be treated as simply a rotation modifying the system with a bath derived under a static magnetic field. This work was motivated by an experimental desire to determine the Zeeman splitting of an electron spin on a quantum dot (a spin qubit), and in a related work we show that this splitting energy can be found by measuring the charge occupancy of the dot while sweeping the frequency of the driving field \ arXiv:2503.17481. Here we cover the full derivation of the equation and give the jump operators. These jump operators are potentially useful for describing the stochastic behavior of more complex systems with coherent driving of a spin capable of tunneling on or off of a device, such as in electron spin resonance scanning tunneling microscopy. The jump operators have the interesting feature of combining jumps of electrons onto and off of the device.

==> LindbladSubstitutionScriptForPub.m <==
%% LindbladSubstitutionScriptForPub.m
% This matlab script evaluates 4-dimensional commutators and matrix
% multiplications to get an expression for the equation of motion of a
% density matrix written in the basis:
% (0 electrons, 1 up e, 1 down e, 2 electrons).  It then replaces
% terms in this equation of motion with expressions that have been worked
% out by hand analytically.  There are many such expressions and several 
% replacements, but they appear repeatedly and systematically.  It writes
% latex code that contains the equation of motion after each substitution.
% The equation of motion describes the density matrix of a 
% quantum dot that can contain 0, 1, or 2 electrons.  When the dot is 
% singly occupied a microwave field drives Rabi oscillations between the 
% spin states.  Simultaneous with the driving, electrons can tunnel on and
% off the dot from a tunnel coupled lead (reservoir). The chemical
% potential for the lead is set between the spin-up and spin-down chemical 
% potentials for the dot.
%% Emily Townsend 2022 - 2025

%% Define matrices
aupdagger = [0 0 0 0;1 0 0 0; 0 0 0 0; 0 0 1 0]
adowndagger = [0 0 0 0; 0 0 0 0; 1 0 0 0 ; 0 -1 0 0 ]
aup = aupdagger'
adown = adowndagger'

syms  A0t B0t C0t D0t A0d B0d C0d D0d Coul0t Coul0d
U0t = [1 0 0 0; 0 A0t B0t 0; 0 C0t D0t 0; 0 0 0 Coul0t]
U0d = [1 0 0 0; 0 A0d B0d 0; 0 C0d D0d 0; 0 0 0 Coul0d]
Ut0 = U0t';
Ud0 = U0d';

assume(A0t*C0d' == (A0d*C0t')')
assume(B0t*D0d' == (B0d*D0t')')
assume(C0t*A0d' == (C0d*A0t')')
assume(D0t*B0d' == (D0d*B0t')')

syms r00 r0up r0down r0b rup0 rupup rupdown rupb rdown0 rdownup rdowndown rdownb rb0 rbup rbdown rbb
rhotildet = [r00 r0up r0down r0b; rup0 rupup rupdown rupb; rdown0 rdownup rdowndown rdownb; rb0 rbup rbdown rbb];

auptildet = U0t*aup*Ut0; auptildeddagger = U0d*aupdagger*Ud0; %rhotildet = U0t*rho*Ut0;
auptildetdagger = U0t*aupdagger*Ut0; auptilded = U0d*aup*Ud0; 
adowntildet = U0t*adown*Ut0; adowntildeddagger = U0d*adowndagger*Ud0; 
adowntildetdagger = U0t*adowndagger*Ut0; adowntilded = U0d*adown*Ud0; 

%% Calculate commutators that make up the equation of motion in equation 12
Comm1up = auptildet*auptildeddagger*rhotildet - auptildeddagger*rhotildet*auptildet
Comm1down = adowntildet*adowntildeddagger*rhotildet - adowntildeddagger*rhotildet*adowntildet

Comm2up = rhotildet*auptildeddagger*auptildet - auptildet*rhotildet*auptildeddagger
Comm2down = rhotildet*adowntildeddagger*adowntildet - adowntildet*rhotildet*adowntildeddagger

Comm3up = rhotildet*auptilded*auptildetdagger - auptildetdagger*rhotildet*auptilded
Comm3down = rhotildet*adowntilded*adowntildetdagger - adowntildetdagger*rhotildet*adowntilded

Comm4up = auptildetdagger*auptilded*rhotildet - auptilded*rhotildet*auptildetdagger
Comm4down = adowntildetdagger*adowntilded*rhotildet - adowntilded*rhotildet*adowntildetdagger

%% Define symbolic variables for the purpose of using substitution to replace terms.  Automatic symbolic evaluation is not good enough to do all the mathematical steps, but we know how to do them, so we just use the computer to keep track of all the terms, and do substitution to do the sums, fourier transforms, etc.
syms G21up N21up G21down N21down 
syms omegapp omegapm omegamp omegamm U real
syms h a omega1 u t real
G12up = conj(G21up); N12up = conj(N21up); G12down = conj(G21down); N12down = conj(N21down);

%% Evaluate Sum, substitute in the secular approx. coefficients, equation 14.  We did the secular approx by hand on paper, and substitute the expressions here
Sum = N12up*Comm1up + N12down*Comm1down +G21up*Comm2up + G21down*Comm2down + N21up*Comm3up + N21down*Comm3down + G12up*Comm4up + G12down*Comm4down

%% Define quantities to be replaced and their replacement (before and after secular)
OldVars = sym(zeros(1, 26));
NewVars = sym(zeros(1, 26));
OldVars(1) = A0t*conj(A0d) + C0t*conj(C0d);
NewVars(1) = ((h-a)*exp(1i*omegapm*u) + (h+a)*exp(1i*omegapp*u))/(2*h);
OldVars(2) = B0t*conj(B0d) + D0t*conj(D0d);
NewVars(2) = ((h+a)*exp(1i*omegamm*u) + (h-a)*exp(1i*omegamp*u))/(2*h);
OldVars(3) = conj(OldVars(1)); OldVars(4) = conj(OldVars(2));
NewVars(3) = conj(NewVars(1)); NewVars(4) = conj(NewVars(2));
OldVars(5) = A0t*conj(A0d);
NewVars(5) = ((h-a)^2*exp(1i*omegapm*u) + (h+a)^2*exp(1i*omegapp*u))/(2*h)^2;
OldVars(6) = B0t*conj(B0d);
NewVars(6) = (omega1)^2*(exp(1i*omegamm*u) + exp(1i*omegamp*u))/(2*h)^2;
OldVars(7) = C0t*conj(C0d);
NewVars(7) = (omega1)^2*(exp(1i*omegapm*u) + exp(1i*omegapp*u))/(2*h)^2;
OldVars(8) = D0t*conj(D0d);
NewVars(8) = ((h+a)^2*exp(1i*omegamm*u) + (h-a)^2*exp(1i*omegamp*u))/(2*h)^2;
OldVars(9) = conj(OldVars(5)); OldVars(10) = conj(OldVars(6));
NewVars(9) = conj(NewVars(5)); NewVars(10) = conj(NewVars(6));
OldVars(11) = conj(OldVars(7)); OldVars(12) = conj(OldVars(8));
NewVars(11) = conj(NewVars(7)); NewVars(12) = conj(NewVars(8));

OldVars(13) = B0t*conj(D0d);
NewVars(13) = -1*omega1*((h+a)*exp(1i*omegamm*u) - (h-a)*exp(1i*omegamp*u))/(2*h)^2;
OldVars(14) = A0t*conj(C0d);
NewVars(14) = -1*omega1*((h-a)*exp(1i*omegapm*u) - (h+a)*exp(1i*omegapp*u))/(2*h)^2;
OldVars(15) = conj(OldVars(13)); OldVars(16) = conj(OldVars(14));
NewVars(15) = conj(NewVars(13)); NewVars(16) = conj(NewVars(14));

OldVars(17) = D0t*conj(B0d);
NewVars(17) = -1*omega1*((h+a)*exp(1i*omegamm*u) - (h-a)*exp(1i*omegamp*u))/(2*h)^2;
OldVars(18) = C0t*conj(A0d);
NewVars(18) = -1*omega1*((h-a)*exp(1i*omegapm*u) - (h+a)*exp(1i*omegapp*u))/(2*h)^2;
OldVars(19) = conj(OldVars(17)); OldVars(20) = conj(OldVars(18));
NewVars(19) = conj(NewVars(17)); NewVars(20) = conj(NewVars(18));
OldVars(21) = Coul0t*conj(Coul0d);
NewVars(21) = exp(1i*U*u);
OldVars(22) = Coul0d*conj(Coul0t);
NewVars(22) = exp(-1i*U*u);
OldVars(23) = Coul0t;
NewVars(23) = 0;
OldVars(24) = Coul0d;
NewVars(24) = 0;
SumwCoeffs = subs(collect(Sum,rhotildet), OldVars, NewVars);
%SumwCoeffs = subs(SumwCoeffs,OldVars,NewVars)

%% Do the sum over levels by replacing variables BeforeSum w AfterInt, and do the integral by replacing the variables BeforeSum with AfterIntSum, to get eq 22.
syms AngFreq real
syms nuUp(AngFreq) ne(AngFreq) GammaUp(AngFreq) nh(AngFreq) nuDown(AngFreq) GammaDown(AngFreq)
assume([a h omegamm omegamp omegapm omegapp u U],'real');
omeg=[omegapp,omegapm, omegamp, omegamm];
BeforeSum = sym(zeros(1,64));
AfterInt = sym(zeros(1,64));
AfterIntSum = sym(zeros(1,64));
for indexi = (0:3)
    AngFreq=omeg(indexi+1); index = 16*indexi;
    BeforeSum(index+1) = N21up*exp(AngFreq*u*1i);
    AfterInt(index+1) = conj(nuUp(AngFreq)); % = nu^*_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+1) = (1/2)*ne(AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+2) = conj(N21up)*exp(-1i*AngFreq*u);
    AfterInt(index+2) = nuUp(AngFreq);  % = nu_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+2) = (1/2)*ne(AngFreq); % = \frac{1}{2} n_e(omega_{++})
    
    BeforeSum(index+3) = G21up*exp(-1i*AngFreq*u);
    AfterInt(index+3) = conj(GammaUp(-AngFreq)); % = nu^*_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+3) = (1/2)*nh(AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+4) = conj(G21up)*exp(1i*AngFreq*u);
    AfterInt(index+4) = GammaUp(-AngFreq);  % = nu_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+4) = (1/2)*nh(AngFreq); % = \frac{1}{2} n_e(omega_{++})

    BeforeSum(index+5) = N21down*exp(AngFreq*u*1i);
    AfterInt(index+5) = conj(nuDown(AngFreq)); % = nu^*_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+5) = (1/2)*ne(AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+6) = conj(N21down)*exp(-1i*AngFreq*u);
    AfterInt(index+6) = nuDown(AngFreq);  % = nu_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+6) = (1/2)*ne(AngFreq); % = \frac{1}{2} n_e(omega_{++})
    
    BeforeSum(index+7) = G21down*exp(-1i*AngFreq*u);
    AfterInt(index+7) = conj(GammaDown(-AngFreq)); % = nu^*_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+7) = (1/2)*nh(AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+8) = conj(G21down)*exp(1i*AngFreq*u);
    AfterInt(index+8) = GammaDown(-AngFreq);  % = nu_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+8) = (1/2)*nh(AngFreq); % = \frac{1}{2} n_e(omega_{++})

    BeforeSum(index+9) = N21up*exp(U*u*1i)*exp(-AngFreq*u*1i);
    AfterInt(index+9) = conj(nuUp(U-AngFreq));
    AfterIntSum(index+9) = (1/2)*ne(U-AngFreq); % = \frac{1}{2} n_e(U-omega_{++}) 

    BeforeSum(index+10) = conj(N21up)*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+10) = nuUp(U-AngFreq);  % = nu_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+10) = (1/2)*ne(U-AngFreq); % = \frac{1}{2} n_e(omega_{++})
    
    BeforeSum(index+11) = G21up*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+11) = conj(GammaUp(AngFreq - U)); % = nu^*_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+11) = (1/2)*nh(U-AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+12) = conj(G21up)*exp(U*u*1i)*exp(-1i*AngFreq*u);
    AfterInt(index+12) = GammaUp(AngFreq - U);  % = nu_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+12) = (1/2)*nh(U- AngFreq); % = \frac{1}{2} n_e(omega_{++})

    BeforeSum(index+13) = N21down*exp(U*u*1i)*exp(-AngFreq*u*1i);
    AfterInt(index+13) = conj(nuDown(U-AngFreq)); % = nu^*_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+13) = (1/2)*ne(U-AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+14) = conj(N21down)*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+14) = nuDown(U-AngFreq);  % = nu_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+14) = (1/2)*ne(U-AngFreq); % = \frac{1}{2} n_e(omega_{++})
    
    BeforeSum(index+15) = G21down*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+15) = conj(GammaDown(AngFreq-U)); % = nu^*_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+15) = (1/2)*nh(U-AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+16) = conj(G21down)*exp(U*u*1i)*exp(-1i*AngFreq*u);
    AfterInt(index+16) = GammaDown(AngFreq-U);  % = nu_{l,\downarrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+16) = (1/2)*nh(U-AngFreq); % = \frac{1}{2} n_e(omega_{++})

 
end

SumAfterInt = collect(subs(expand(SumwCoeffs),BeforeSum, AfterInt),rhotildet); % After the integral over u
SumAfterIntSum = collect(subs(expand(SumwCoeffs),BeforeSum, AfterIntSum),rhotildet); % After the integral over u and the sum over l

%% Substitute in number of holes and number of electrons. Choose temperature and chemical potential.  
Temp = 0.04 % in K, tens of milliKelvin, This is a low enough temperature that all Fermi functions round to zero or 1 (the nume and numh functions round to 3 digits) for B_0 = 0.5T and near resonant driving
kB = 8.617333262e-5 % eV/K
kT = kB*Temp% in eV 
beta = 1/kT
E1electron = 0; % It doesn't matter what this value is, because we will set the lead chemical potential relative to this value, and then subtract them.  Its just here for clarity.
mu = E1electron; % Set the chemical potential of the lead halfway between the spin up and spin down levels
%% Define fields and their frequencies so we can compare transition energies to the chemical potential
%% These frequencies are ONLY used for evaluating the Fermi functions of equations 26-30
B1Gauss = 0.4; % in Gauss.  This is the magnitude of the microwave driving freq. 1/2 to 1 Gauss is large.
B1Tesla = 1e-4*B1Gauss; %  1 G = 1e-4 Tesla.  
gabs =2.00231930436256; 
muB = 5.788381806e-5; % eV/T
hbar = 6.582119569e-16; % eV /(radians/s)
% omega1 = g*muB*B1Tesla/hbar radians/s  
Energyomega1 = gabs*muB*B1Tesla; % eV
% omega1_real = Energyomega1/hbar; % radians/second
% Tau1innanosec = (2*pi/omega1_real)/1e-9; % ns This is the time for a full rabi cycle on resonance.  Omega = h/2 = omega1/2 on resonance, so there is a 1/2 in the denominator. Rabi flop has a probability that goes like sin^2, so no 2 in numerator.

BzTesla = 0.5; % in Tesla.  This is the magnitude of the static magnetic field.
Energyomegazero = gabs*muB*BzTesla; % eV
% omegaz_real = Energyomegaz/hbar; % radians/s
% Tau0innanosec = (2*pi/omegaz_real)*1e9; % ns
Energyomega = 1.01*Energyomegazero; % frequency of microwave pulse converted to an energy (in eV) microwaves are 1.24 meV – 1.24 µeV. 
Energyadetuning = Energyomega - Energyomegazero ; % = detuning energy
EnergyOmega = sqrt(Energyadetuning^2 + Energyomega1^2); % Generalized Rabi energy
Energyminusminus = E1electron -Energyomega/2 - EnergyOmega/2;
Energyminusplus = E1electron -Energyomega/2 + EnergyOmega/2;
Energyplusminus = E1electron + Energyomega/2 - EnergyOmega/2;
Energyplusplus = E1electron + Energyomega/2 + EnergyOmega/2;
E2electrons = 5*Energyomegazero; % The important thing is that this is much larger than the other energies in this problem.
TEnergyString = sprintf('Temperature = %g K, kT= %g eV, dressed single electron energies = %g, %g, %g, %g eV',Temp,kT,Energyminusminus, Energyminusplus, Energyplusminus, Energyplusplus)
%% Define quantities to be replaced and their replacement
BeforeFermi = sym(zeros(1, 16));
AfterFermi = sym(zeros(1, 16));
BeforeFermi(1) = ne(omegapp); % Replace sym function
AfterFermi(1) = nume(Energyplusplus,beta,mu) ;% with numeric value
BeforeFermi(2) = nh(omegapp);
AfterFermi(2) = numh(Energyplusplus,beta,mu);
BeforeFermi(3) = ne(omegapm);
AfterFermi(3) = nume(Energyplusminus,beta,mu);
BeforeFermi(4) = nh(omegapm);
AfterFermi(4) = numh(Energyplusminus,beta,mu);
BeforeFermi(5) = ne(omegamp); % Replace sym function
AfterFermi(5) = nume(Energyminusplus,beta,mu) ;% with numeric value
BeforeFermi(6) = nh(omegamp);
AfterFermi(6) = numh(Energyminusplus,beta,mu);
BeforeFermi(7) = ne(omegamm);
AfterFermi(7) = nume(Energyminusminus,beta,mu);
BeforeFermi(8) = nh(omegamm);
AfterFermi(8) = numh(Energyminusminus,beta,mu);

BeforeFermi(9) = ne(U-omegapp); % Replace sym function
AfterFermi(9) = nume(E2electrons-Energyplusplus,beta,mu); % with numeric value
BeforeFermi(10) = nh(U-omegapp);
AfterFermi(10) = numh(E2electrons-Energyplusplus,beta,mu);
BeforeFermi(11) = ne(U-omegapm);
AfterFermi(11) = nume(E2electrons-Energyplusminus,beta,mu);
BeforeFermi(12) = nh(U-omegapm);
AfterFermi(12) = numh(E2electrons-Energyplusminus,beta,mu);
BeforeFermi(13) = ne(U-omegamp); % Replace sym function
AfterFermi(13) = nume(E2electrons-Energyminusplus,beta,mu) ;% with numeric value
BeforeFermi(14) = nh(U-omegamp);
AfterFermi(14) = numh(E2electrons-Energyminusplus,beta,mu);
BeforeFermi(15) = ne(U-omegamm);
AfterFermi(15) = nume(E2electrons-Energyminusminus,beta,mu);
BeforeFermi(16) = nh(U-omegamm);
AfterFermi(16) = numh(E2electrons-Energyminusminus,beta,mu);

%% Replace Fermi functions with numbers (1s and 0s) to get equations 31-42
SumAfterFermi = subs(SumAfterIntSum,BeforeFermi,AfterFermi); % After subs in n_h, n_e 

%% Typeset it in latex
stringcellarraySum = cell(4, 4);
stringcellarraywCoeffs = cell(4, 4);
stringcellarrayAfterInt = cell(4, 4);
stringcellarrayAfterIntSum = cell(4, 4);
stringcellarrayAfterFermi = cell(4, 4);
for indexn = 1:4
    for indexm = 1:4
        stringcellarraySum{indexn,indexm} = sprintf('-\\frac{d\\tilde{\\rho}_{%d,%d}}{dt} = \\sum \\int du & %s',indexn,indexm, latex(collect(Sum(indexn,indexm),rhotildet(:))));
        stringcellarraywCoeffs{indexn,indexm} = sprintf('-\\frac{d\\tilde{\\rho}_{%d,%d}}{dt} = \\sum \\int du & %s',indexn,indexm, latex(SumwCoeffs(indexn,indexm)));
        stringcellarrayAfterInt{indexn,indexm} = sprintf('-\\frac{d\\tilde{\\rho}_{%d,%d}}{dt} =  \\int du & %s',indexn,indexm, latex(SumAfterInt(indexn,indexm)));
        stringcellarrayAfterIntSum{indexn,indexm} = sprintf('-\\frac{d\\tilde{\\rho}_{%d,%d}}{dt} =  & %s',indexn,indexm, latex(SumAfterIntSum(indexn,indexm)));
        stringcellarrayAfterFermi{indexn,indexm} = sprintf('-\\frac{d\\tilde{\\rho}_{%d,%d}}{dt} =  & %s',indexn,indexm, latex(SumAfterFermi(indexn,indexm)));
    
    end
end

%% Replace matlab latex with prettier latex.  Combine all the cell arrays into one cell array for more efficient replacements.  
stringcellarray(:,:,1) = stringcellarraySum;
stringcellarray(:,:,2) = stringcellarraywCoeffs;
stringcellarray(:,:,3) = stringcellarrayAfterInt;
stringcellarray(:,:,4) = stringcellarrayAfterIntSum;
stringcellarray(:,:,5) = stringcellarrayAfterFermi;
stringcellarray = replace(stringcellarray,'G12up','G_{u}^\uparrow');
stringcellarray = replace(stringcellarray,'N12up','N_{u}^\uparrow');
stringcellarray = replace(stringcellarray,'G12down','G_{u}^\downarrow');
stringcellarray = replace(stringcellarray,'N12down','N_{u}^\downarrow');
stringcellarray = replace(stringcellarray,'G21up','G_{-u}^\uparrow');
stringcellarray = replace(stringcellarray,'N21up','N_{-u}^\uparrow');
stringcellarray = replace(stringcellarray,'G21down','G_{-u}^\downarrow');
stringcellarray = replace(stringcellarray,'N21down','N_{-u}^\downarrow');
stringcellarray = replace(stringcellarray,'\mathrm{rupup}','\tilde{\rho}_{\uparrow \uparrow}');
stringcellarray = replace(stringcellarray,'\mathrm{rupdown}','\tilde{\rho}_{\uparrow \downarrow}');
stringcellarray = replace(stringcellarray,'\mathrm{rdownup}','\tilde{\rho}_{\downarrow \uparrow}');
stringcellarray = replace(stringcellarray,'\mathrm{rdowndown}','\tilde{\rho}_{\downarrow \downarrow}');
stringcellarray = replace(stringcellarray,'\mathrm{rbb}','\tilde{\rho}_{b b}');
stringcellarray = replace(stringcellarray,'r_{00}','\tilde{\rho}_{0 0}');
stringcellarray = replace(stringcellarray,'\mathrm{rbup}','\tilde{\rho}_{b \uparrow}');
stringcellarray = replace(stringcellarray,'0t','_{0t}');
stringcellarray = replace(stringcellarray,'0d','_{0d}');
stringcellarray = replace(stringcellarray,'\mathrm{r0up}','\tilde{\rho}_{0 \uparrow}');
stringcellarray = replace(stringcellarray,'\mathrm{rup}_{0}','\tilde{\rho}_{\uparrow 0}');
stringcellarray = replace(stringcellarray,'r0b','\tilde{\rho}_{0b}');
stringcellarray = replace(stringcellarray,'\mathrm{rb}_{0}','\tilde{\rho}_{b 0}');
stringcellarray = replace(stringcellarray,'\mathrm{rupb}','\tilde{\rho}_{\uparrow b}');
stringcellarray = replace(stringcellarray,'\mathrm{rbdown}','\tilde{\rho}_{b \downarrow}');
stringcellarray = replace(stringcellarray,'\mathrm{rdownb}','\tilde{\rho}_{\downarrow b}');
stringcellarray = replace(stringcellarray,'\mathrm{rbup}','\tilde{\rho}_{b \uparrow}');
stringcellarray = replace(stringcellarray,'\mathrm{r0down}','\tilde{\rho}_{0 \downarrow}');
stringcellarray = replace(stringcellarray,'\mathrm{r_{0d}own}','\tilde{\rho}_{0 \downarrow}');
stringcellarray = replace(stringcellarray,'\mathrm{r_{0u}p}','\tilde{\rho}_{0 \uparrow}');
stringcellarray = replace(stringcellarray,'\mathrm{rdown}_{0}','\tilde{\rho}_{\downarrow 0}');
stringcellarray = replace(stringcellarray,'omegamm','\omega_{--}');
stringcellarray = replace(stringcellarray,'omegamp','\omega_{-+}');
stringcellarray = replace(stringcellarray,'omegapm','\omega_{+-}');
stringcellarray = replace(stringcellarray,'omegapp','\omega_{++}');
stringcellarray = replace(stringcellarray,'1i','i');
stringcellarray = replace(stringcellarray,'1{}\mathrm{i}','i');
stringcellarray = replace(stringcellarray,'nuDown','\nu_{\downarrow}');
stringcellarray = replace(stringcellarray,'nuUp','\nu_{\uparrow}');
stringcellarray = replace(stringcellarray,'GammaUp','\Gamma_{\uparrow}');
stringcellarray = replace(stringcellarray,'GammaDown','\Gamma_{\downarrow}');
stringcellarray = replace(stringcellarray,'ne','n_e');
stringcellarray = replace(stringcellarray,'nh','n_h');
stringcellarray = replace(stringcellarray,'overlin_e','overline');
%% Add linebreaks after rho + or before +rho.  More linebreaks will still need to be added!
%expression = 'rho\}\_\{\\?(\w*)\,?\s*\\?(\w*)\}\s*\+' % This should match 'rho}_{* *} +', with an optional comma or space between the stars, and an optional \ in front of the stars, and with an optional space before the +
expressionwOR = 'rho\}\_\{(\w*|\\\w*)\,?\s*(\w*|\\\w*)\}\s*\+' ;% This is as above, but now the \ in \uparrow will be part of the expression matched.
replacement = 'rho\}\_\{$1,$2\} + \\nonumber \\\\ \& \n'; % This should replace the above with a linebreak.
stringcellarray = regexprep(stringcellarray,expressionwOR,replacement);
expressionwORPlusFirst = '([+-])\s*\\tilde\{\\rho'; % This is as above, but now the \ in \uparrow will be part of the expression matched.
replacePlusFirst = ' \\nonumber \\\\ \& \n $1 \\tilde\{\\rho' ;% This should replace the above with a linebreak.
stringcellarray = regexprep(stringcellarray,expressionwORPlusFirst,replacePlusFirst);

%% Write the pretty latex to a file
fileID = fopen('LindbladSubstitutions.tex','w');
fprintf(fileID,'\\documentclass{article} \n');
fprintf(fileID,'\\usepackage{amsmath}');
fprintf(fileID,'\\usepackage[landscape]{geometry}');
fprintf(fileID,'\\begin{document}');
fprintf(fileID, TEnergyString);

for indexn=1:4
    for indexm=1:4
        fprintf(fileID, '\\begin{align} \n %s \n \\end{align} \n',stringcellarray{indexn,indexm,1});
        pause(2); % This pause is here to give the filesystem more time to keep up.  I was missing some of the lines in the file when it wasn't there.
        fprintf(fileID, '\\begin{align} \n %s \n \\end{align} \n',stringcellarray{indexn,indexm,2});
        pause(2); % This pause is here to give the filesystem more time to keep up.  I was missing some of the lines in the file when it wasn't there.
        fprintf(fileID, '\\begin{align} \n %s \n \\end{align} \n',stringcellarray{indexn,indexm,3});
        pause(2); % This pause is here to give the filesystem more time to keep up.  I was missing some of the lines in the file when it wasn't there.
        fprintf(fileID, '\\begin{align} \n %s \n \\end{align} \n',stringcellarray{indexn,indexm,4});
        pause(2); % This pause is here to give the filesystem more time to keep up.  I was missing some of the lines in the file when it wasn't there.
        fprintf(fileID, '\\begin{align} \n %s \n \\end{align} \n',stringcellarray{indexn,indexm,5});
        pause(2); % This pause is here to give the filesystem more time to keep up.  I was missing some of the lines in the file when it wasn't there.
    end
end
fprintf(fileID,'\\end{document}');
fclose(fileID);

%% Function Declarations
%% IMPORTANT!  I made these functions round to three digits
function y=nume(Energyomega,Beta,mu)
%    y = 1/(exp(Beta*(omega-mu) )+1);
    y = round(1/(exp(Beta*(Energyomega-mu) )+1),3);
end
function y=numh(Energyomega,Beta,mu)
 %   y = 1/(exp(-1*Beta*(omega-mu) )+1);
  y = round(1/(exp(-1*Beta*(Energyomega-mu) )+1),3);
end


==> ThereAndBackAgainForPub.m <==
%% ThereAndBackAgainForPub.m
% This matlab script transforms an equation of motion given by a 
% differential equation for a 4-dimensional density matrix written in the basis:
% (0 electrons, 1 up e, 1 down e, 2 electrons)
% into an equation of motion of a coherence vector by expanding in a good
% operator basis.  Then it expresses it as a Lindblad equation and 
% determines the jump operators.  Finally it transforms it back into a
% differential equation for comparison with the original.
% The equation of motion describes the density matrix of a 
% quantum dot that can contain 0, 1, or 2 electrons.  When the dot is 
% singly occupied a microwave field drives Rabi oscillations between the 
% spin states.  Simultaneous with the driving, electrons can tunnel on and
% off the dot from a tunnel coupled lead (reservoir). The chemical
% potential for the lead is set between the spin-up and spin-down chemical 
% potentials for the dot.
% The method for determining the coherence vector equation and the jump 
% operators for the Lindblad equation comes from Kasatkin, Gu and Lidar
% Phys. Rev. Research 5, 043163 2023 DOI: https://doi.org/10.1103/PhysRevResearch.5.043163
% This script is supplemental info for the article, "A modified Lindblad
% equation for a Rabi driven electron-spin qubit with tunneling to a
% Markovian lead" by Townsend, Pomeroy and Bryant
%% Emily Townsend 2022 - 2025

output_tex_file = 'C:\Users\etownsen\LocalDocsNoSync\ThereAndBackWRabi.tex'
%% Define matrices: creation and destruction, unitary time evolution
aupdagger = [0 0 0 0;1 0 0 0; 0 0 0 0; 0 0 1 0]
adowndagger = [0 0 0 0; 0 0 0 0; 1 0 0 0 ; 0 -1 0 0 ]
aup = aupdagger'
adown = adowndagger'

syms  A0t B0t C0t D0t A0d B0d C0d D0d Coul0t Coul0d
U0t = [1 0 0 0; 0 A0t B0t 0; 0 C0t D0t 0; 0 0 0 Coul0t]
U0d = [1 0 0 0; 0 A0d B0d 0; 0 C0d D0d 0; 0 0 0 Coul0d]
Ut0 = U0t';
Ud0 = U0d';

assume(A0t*C0d' == (A0d*C0t')')
assume(B0t*D0d' == (B0d*D0t')')
assume(C0t*A0d' == (C0d*A0t')')
assume(D0t*B0d' == (D0d*B0t')')

syms r00 r0up r0down r0b rup0 rupup rupdown rupb rdown0 rdownup rdowndown rdownb rb0 rbup rbdown rbb
rhotildet = [r00 r0up r0down r0b; rup0 rupup rupdown rupb; rdown0 rdownup rdowndown rdownb; rb0 rbup rbdown rbb];

auptildet = U0t*aup*Ut0; auptildeddagger = U0d*aupdagger*Ud0; %rhotildet = U0t*rho*Ut0;
auptildetdagger = U0t*aupdagger*Ut0; auptilded = U0d*aup*Ud0; 
adowntildet = U0t*adown*Ut0; adowntildeddagger = U0d*adowndagger*Ud0; 
adowntildetdagger = U0t*adowndagger*Ut0; adowntilded = U0d*adown*Ud0; 

%% Calculate commutators that make up the equation of motion in equation 12 of Townsend
Comm1up = auptildet*auptildeddagger*rhotildet - auptildeddagger*rhotildet*auptildet
Comm1down = adowntildet*adowntildeddagger*rhotildet - adowntildeddagger*rhotildet*adowntildet

Comm2up = rhotildet*auptildeddagger*auptildet - auptildet*rhotildet*auptildeddagger
Comm2down = rhotildet*adowntildeddagger*adowntildet - adowntildet*rhotildet*adowntildeddagger

Comm3up = rhotildet*auptilded*auptildetdagger - auptildetdagger*rhotildet*auptilded
Comm3down = rhotildet*adowntilded*adowntildetdagger - adowntildetdagger*rhotildet*adowntilded

Comm4up = auptildetdagger*auptilded*rhotildet - auptilded*rhotildet*auptildetdagger
Comm4down = adowntildetdagger*adowntilded*rhotildet - adowntilded*rhotildet*adowntildetdagger

%% Define symbolic variables for the purpose of using substitution to replace terms.  Automatic symbolic evaluation is not good enough to do all the mathematical steps, but we know how to do them, so we just use the computer to keep track of all the terms, and do substitution to do the sums, fourier transforms, etc.
syms G21up N21up G21down N21down 
syms omegapp omegapm omegamp omegamm U real
syms h a omega1 u real
G12up = conj(G21up); N12up = conj(N21up); G12down = conj(G21down); N12down = conj(N21down);

%% Evaluate Sum, substitute in the secular approx. coefficients, equation 14 of Townsend.  We did the secular approx by hand on paper, and substitute the expressions here
Sum = N12up*Comm1up + N12down*Comm1down +G21up*Comm2up + G21down*Comm2down + N21up*Comm3up + N21down*Comm3down + G12up*Comm4up + G12down*Comm4down

%% Define quantities to be replaced and their replacement (before and after secular)
OldVars = sym(zeros(1, 26));
NewVars = sym(zeros(1, 26));
OldVars(1) = A0t*conj(A0d) + C0t*conj(C0d);
NewVars(1) = ((h-a)*exp(1i*omegapm*u) + (h+a)*exp(1i*omegapp*u))/(2*h);
OldVars(2) = B0t*conj(B0d) + D0t*conj(D0d);
NewVars(2) = ((h+a)*exp(1i*omegamm*u) + (h-a)*exp(1i*omegamp*u))/(2*h);
OldVars(3) = conj(OldVars(1)); OldVars(4) = conj(OldVars(2));
NewVars(3) = conj(NewVars(1)); NewVars(4) = conj(NewVars(2));
OldVars(5) = A0t*conj(A0d);
NewVars(5) = ((h-a)^2*exp(1i*omegapm*u) + (h+a)^2*exp(1i*omegapp*u))/(2*h)^2;
OldVars(6) = B0t*conj(B0d);
NewVars(6) = (omega1)^2*(exp(1i*omegamm*u) + exp(1i*omegamp*u))/(2*h)^2;
OldVars(7) = C0t*conj(C0d);
NewVars(7) = (omega1)^2*(exp(1i*omegapm*u) + exp(1i*omegapp*u))/(2*h)^2;
OldVars(8) = D0t*conj(D0d);
NewVars(8) = ((h+a)^2*exp(1i*omegamm*u) + (h-a)^2*exp(1i*omegamp*u))/(2*h)^2;
OldVars(9) = conj(OldVars(5)); OldVars(10) = conj(OldVars(6));
NewVars(9) = conj(NewVars(5)); NewVars(10) = conj(NewVars(6));
OldVars(11) = conj(OldVars(7)); OldVars(12) = conj(OldVars(8));
NewVars(11) = conj(NewVars(7)); NewVars(12) = conj(NewVars(8));

OldVars(13) = B0t*conj(D0d);
NewVars(13) = -1*omega1*((h+a)*exp(1i*omegamm*u) - (h-a)*exp(1i*omegamp*u))/(2*h)^2;
OldVars(14) = A0t*conj(C0d);
NewVars(14) = -1*omega1*((h-a)*exp(1i*omegapm*u) - (h+a)*exp(1i*omegapp*u))/(2*h)^2;
OldVars(15) = conj(OldVars(13)); OldVars(16) = conj(OldVars(14));
NewVars(15) = conj(NewVars(13)); NewVars(16) = conj(NewVars(14));

OldVars(17) = D0t*conj(B0d);
NewVars(17) = -1*omega1*((h+a)*exp(1i*omegamm*u) - (h-a)*exp(1i*omegamp*u))/(2*h)^2;
OldVars(18) = C0t*conj(A0d);
NewVars(18) = -1*omega1*((h-a)*exp(1i*omegapm*u) - (h+a)*exp(1i*omegapp*u))/(2*h)^2;
OldVars(19) = conj(OldVars(17)); OldVars(20) = conj(OldVars(18));
NewVars(19) = conj(NewVars(17)); NewVars(20) = conj(NewVars(18));
OldVars(21) = Coul0t*conj(Coul0d);
NewVars(21) = exp(1i*U*u);
OldVars(22) = Coul0d*conj(Coul0t);
NewVars(22) = exp(-1i*U*u);
OldVars(23) = Coul0t;
NewVars(23) = 0;
OldVars(24) = Coul0d;
NewVars(24) = 0;
SumwCoeffs = subs(collect(Sum,rhotildet), OldVars, NewVars);
%SumwCoeffs = subs(SumwCoeffs,OldVars,NewVars)

%% Do the sum over levels by replacing variables BeforeSum w AfterInt, and do the integral by replacing the variables BeforeSum with AfterIntSum, to get eq 22.
syms AngFreq real
syms nuUp(AngFreq) ne(AngFreq) GammaUp(AngFreq) nh(AngFreq) nuDown(AngFreq) GammaDown(AngFreq)
assume([a h omegamm omegamp omegapm omegapp u U],'real');
omeg=[omegapp,omegapm, omegamp, omegamm];
BeforeSum = sym(zeros(1,64));
AfterInt = sym(zeros(1,64));
AfterIntSum = sym(zeros(1,64));
for indexi = (0:3)
    AngFreq=omeg(indexi+1); index = 16*indexi;
    BeforeSum(index+1) = N21up*exp(AngFreq*u*1i);
    AfterInt(index+1) = conj(nuUp(AngFreq)); % = nu^*_{l,\uparrow)(omega_{++}) N becomes nustar(omega), N^* becomes nu(-omega)
    AfterIntSum(index+1) = (1/2)*ne(AngFreq); % = \frac{1}{2} n_e(omega_{++}) 
     
    BeforeSum(index+2) = conj(N21up)*exp(-1i*AngFreq*u);
    AfterInt(index+2) = nuUp(AngFreq); 
    AfterIntSum(index+2) = (1/2)*ne(AngFreq); 
    
    BeforeSum(index+3) = G21up*exp(-1i*AngFreq*u);
    AfterInt(index+3) = conj(GammaUp(-AngFreq)); 
    AfterIntSum(index+3) = (1/2)*nh(AngFreq); 
     
    BeforeSum(index+4) = conj(G21up)*exp(1i*AngFreq*u);
    AfterInt(index+4) = GammaUp(-AngFreq); 
    AfterIntSum(index+4) = (1/2)*nh(AngFreq); 

    BeforeSum(index+5) = N21down*exp(AngFreq*u*1i);
    AfterInt(index+5) = conj(nuDown(AngFreq)); 
    AfterIntSum(index+5) = (1/2)*ne(AngFreq);
     
    BeforeSum(index+6) = conj(N21down)*exp(-1i*AngFreq*u);
    AfterInt(index+6) = nuDown(AngFreq);  
    AfterIntSum(index+6) = (1/2)*ne(AngFreq); 
    
    BeforeSum(index+7) = G21down*exp(-1i*AngFreq*u);
    AfterInt(index+7) = conj(GammaDown(-AngFreq)); 
    AfterIntSum(index+7) = (1/2)*nh(AngFreq); 
     
    BeforeSum(index+8) = conj(G21down)*exp(1i*AngFreq*u);
    AfterInt(index+8) = GammaDown(-AngFreq); 
    AfterIntSum(index+8) = (1/2)*nh(AngFreq); 

    BeforeSum(index+9) = N21up*exp(U*u*1i)*exp(-AngFreq*u*1i);
    AfterInt(index+9) = conj(nuUp(U-AngFreq));
    AfterIntSum(index+9) = (1/2)*ne(U-AngFreq); 

    BeforeSum(index+10) = conj(N21up)*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+10) = nuUp(U-AngFreq); 
    AfterIntSum(index+10) = (1/2)*ne(U-AngFreq); 
    
    BeforeSum(index+11) = G21up*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+11) = conj(GammaUp(AngFreq - U));
    AfterIntSum(index+11) = (1/2)*nh(U-AngFreq); 
     
    BeforeSum(index+12) = conj(G21up)*exp(U*u*1i)*exp(-1i*AngFreq*u);
    AfterInt(index+12) = GammaUp(AngFreq - U);  
    AfterIntSum(index+12) = (1/2)*nh(U- AngFreq); 
    BeforeSum(index+13) = N21down*exp(U*u*1i)*exp(-AngFreq*u*1i);
    AfterInt(index+13) = conj(nuDown(U-AngFreq)); 
    AfterIntSum(index+13) = (1/2)*ne(U-AngFreq);  
     
    BeforeSum(index+14) = conj(N21down)*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+14) = nuDown(U-AngFreq);  
    AfterIntSum(index+14) = (1/2)*ne(U-AngFreq);
    
    BeforeSum(index+15) = G21down*exp(-U*u*1i)*exp(1i*AngFreq*u);
    AfterInt(index+15) = conj(GammaDown(AngFreq-U)); 
    AfterIntSum(index+15) = (1/2)*nh(U-AngFreq); 
     
    BeforeSum(index+16) = conj(G21down)*exp(U*u*1i)*exp(-1i*AngFreq*u);
    AfterInt(index+16) = GammaDown(AngFreq-U); 
    AfterIntSum(index+16) = (1/2)*nh(U-AngFreq); 
 
end

SumAfterInt = collect(subs(expand(SumwCoeffs),BeforeSum, AfterInt),rhotildet); % After the integral over u
SumAfterIntSum = collect(subs(expand(SumwCoeffs),BeforeSum, AfterIntSum),rhotildet); % After the integral over u and the sum over l

%% Substitute in number of holes and number of electrons. Choose temperature and chemical potential.  
%kT = 1.7e-5 % in eV = 0.2 K  
kT = 8.6e-8 % in eV, this is mK % This is a low enough temperature that all Fermi functions round to zero or 1 (the nume and numh functions round to 3 digits)
beta = 1/kT
E1electron = 0; % It doesn't matter what this value is, because we will set the chemical potential relative to this value, and then subtract them.  Its just here for clarity.
mu = E1electron; % Set the chemical potential of the lead halfway between the spin up and spin down levels
%% Define fields and their frequencies so we can compare transition energies to the chemical potential
%% These frequencies are ONLY used for evaluating the Fermi functions of equations 26-30
B1Gauss = 0.4; % in Gauss.  This is the magnitude of the microwave driving freq. 1/2 to 1 Gauss is large.
B1Tesla = 1e-4*B1Gauss; %  1 G = 1e-4 Tesla.  
gabs =2.00231930436256; muB = 5.788381806e-5; % eV/T
hbar = 6.582119569e-16; % eV /(radians/s)
% omega1 = g*muB*B1Tesla/hbar radians/s  
Energyomega1 = gabs*muB*B1Tesla; % eV
% omega1_real = Energyomega1/hbar; % radians/second
% Tau1innanosec = (2*pi/omega1_real)/1e-9; % ns This is the time for a full rabi cycle on resonance.  Omega = h/2 = omega1/2 on resonance, so there is a 1/2 in the denominator. Rabi flop has a probability that goes like sin^2, so no 2 in numerator.

BzTesla = 0.5; % in Tesla.  This is the magnitude of the static magnetic field.
Energyomegazero = gabs*muB*BzTesla; % eV
% omegaz_real = Energyomegaz/hbar; % radians/s
% Tau0innanosec = (2*pi/omegaz_real)*1e9; % ns
Energyomega = 1.01*Energyomegazero; % frequency of microwave pulse converted to an energy (in eV) microwaves are 1.24 meV – 1.24 µeV. 
Energyadetuning = Energyomega - Energyomegazero ; % = detuning energy
EnergyOmega = sqrt(Energyadetuning^2 + Energyomega1^2); % Generalized Rabi energy
Energyminusminus = E1electron -Energyomega/2 - EnergyOmega/2;
Energyminusplus = E1electron -Energyomega/2 + EnergyOmega/2;
Energyplusminus = E1electron + Energyomega/2 - EnergyOmega/2;
Energyplusplus = E1electron + Energyomega/2 + EnergyOmega/2;
E2electrons = 5*Energyomegazero; % The important thing is that this is much larger than the other energies in this problem.

%% Define quantities to be replaced and their replacement
BeforeFermi = sym(zeros(1, 16));
AfterFermi = sym(zeros(1, 16));
BeforeFermi(1) = ne(omegapp); % Replace sym function
AfterFermi(1) = nume(Energyplusplus,beta,mu) ;% with numeric value
BeforeFermi(2) = nh(omegapp);
AfterFermi(2) = numh(Energyplusplus,beta,mu);
BeforeFermi(3) = ne(omegapm);
AfterFermi(3) = nume(Energyplusminus,beta,mu);
BeforeFermi(4) = nh(omegapm);
AfterFermi(4) = numh(Energyplusminus,beta,mu);
BeforeFermi(5) = ne(omegamp); % Replace sym function
AfterFermi(5) = nume(Energyminusplus,beta,mu) ;% with numeric value
BeforeFermi(6) = nh(omegamp);
AfterFermi(6) = numh(Energyminusplus,beta,mu);
BeforeFermi(7) = ne(omegamm);
AfterFermi(7) = nume(Energyminusminus,beta,mu);
BeforeFermi(8) = nh(omegamm);
AfterFermi(8) = numh(Energyminusminus,beta,mu);

BeforeFermi(9) = ne(U-omegapp); % Replace sym function
AfterFermi(9) = nume(E2electrons-Energyplusplus,beta,mu); % with numeric value
BeforeFermi(10) = nh(U-omegapp);
AfterFermi(10) = numh(E2electrons-Energyplusplus,beta,mu);
BeforeFermi(11) = ne(U-omegapm);
AfterFermi(11) = nume(E2electrons-Energyplusminus,beta,mu);
BeforeFermi(12) = nh(U-omegapm);
AfterFermi(12) = numh(E2electrons-Energyplusminus,beta,mu);
BeforeFermi(13) = ne(U-omegamp); % Replace sym function
AfterFermi(13) = nume(E2electrons-Energyminusplus,beta,mu) ;% with numeric value
BeforeFermi(14) = nh(U-omegamp);
AfterFermi(14) = numh(E2electrons-Energyminusplus,beta,mu);
BeforeFermi(15) = ne(U-omegamm);
AfterFermi(15) = nume(E2electrons-Energyminusminus,beta,mu);
BeforeFermi(16) = nh(U-omegamm);
AfterFermi(16) = numh(E2electrons-Energyminusminus,beta,mu);

%% Replace Fermi functions with numbers (1s and 0s) to get equations 31-42
SumAfterFermi = subs(SumAfterIntSum,BeforeFermi,AfterFermi); % After subs in n_h, n_e 

%% Multiply sum by -1 because above was -d rho/ dt.  Replace rbb with 1-other probs.  Replace h^2 with a^2 + omega1^2.
SumAfterFermiNorbb =  -1*subs(SumAfterFermi,rbb,1-r00-rupup-rdowndown); 
clear rbb;
SumAfterFermiNorbbNoh = subs(SumAfterFermiNorbb,h^2,a^2 + omega1^2);

%% Define a "good operator basis", and symbolic variables to represent the corresponding coherence vector.
syms n1 n2 n3 n4 n5 n6 n7 n8 n9 n10 n11 n12 n13 n14 n15
d =4; %This is the dimension of the density matrix
D=d*d - 1; % This is d^2 -1, the number of operators we need to represent an arbitrary density matrix living in the d space (in addition to the identity matrix).
nvecsource =[n1, n2, n3, n4, n5, n6, n7, n8, n9, n10, n11, n12, n13, n14, n15];
Fi = (1/sqrt(2))*[-1 0 0 0;0 0 0 0; 0 0 1 0; 0 0 0 0];
Fj = (1/sqrt(2))*[0 0 0 0;0 0 1 0; 0 1 0 0; 0 0 0 0];
Fk = (1/sqrt(2))*[0 0 0 0;0 1 0 0; 0 0 0 0; 0 0 0 -1];
FL = (1/2) *[1 0 0 0;0 -1 0 0; 0 0 1 0; 0 0 0 -1];
Fm = (1i/sqrt(2))*[0 0 0 0;0 0 1 0; 0 -1 0 0; 0 0 0 0];
Fn = (1/sqrt(2))*[0 0 0 0;0 0 0 0; 0 0 0 1; 0 0 1 0];
Fp = (1/sqrt(2))*[0 0 0 0;0 0 0 0; 0 0 0 1i; 0 0 -1i 0];
Fq = (1/sqrt(2))*[0 0 0 0;0 0 0 1; 0 0 0 0; 0 1 0 0];
Fr = (1/sqrt(2))*[0 0 0 0;0 0 0 1i; 0 0 0 0; 0 -1i 0 0];
Fs = (1/sqrt(2))*[0 1 0 0;1 0 0 0; 0 0 0 0; 0 0 0 0];
Ft = (1/sqrt(2))*[0 1i 0 0;-1i 0 0 0; 0 0 0 0; 0 0 0 0];
Fu = (1/sqrt(2))*[0 0 1 0;0 0 0 0; 1 0 0 0; 0 0 0 0];
Fv = (1/sqrt(2))*[0 0 1i 0;0 0 0 0; -1i 0 0 0; 0 0 0 0];
Fw = (1/sqrt(2))*[0 0 0 1;0 0 0 0; 0 0 0 0; 1 0 0 0];
Fx = (1/sqrt(2))*[0 0 0 1i;0 0 0 0; 0 0 0 0;-1i 0 0 0];
Fzero = (1/sqrt(d))*eye(4); 

F(:,:,1) = Fi;
F(:,:,2) = Fj;
F(:,:,3) = Fk;
F(:,:,4) = FL;
F(:,:,5) = Fm;
F(:,:,6) = Fn;
F(:,:,7) = Fp;
F(:,:,8) = Fq;
F(:,:,9) = Fr;
F(:,:,10) = Fs;
F(:,:,11) = Ft;
F(:,:,12) = Fu;
F(:,:,13) = Fv;
F(:,:,14) = Fw;
F(:,:, 15) = Fx

% for m = 1:4
%     for n = 1:4
%         TrFProd(m,n) = trace(F(:,:,m)*F(:,:,n));
%     end
% end
% figure; imagesc(TrFProd); colorbar; title('if this is a Kronecker delta, F is a good basis') % This is to be sure that my F's are a good operator basis.  Should be a Kronecker delta

 
%% Get an expression for the density matrix in terms of the elements of the coherence vector.
nzero = 1/sqrt(d);
rhod = nzero*Fzero; % the F0 component
for m=1:D
    rhod = simplify(rhod + F(:,:,m)*nvecsource(m)); % This is rho derived from nvecsource    
    %trace(F(:,:,m))
end
rhod


%% Express the density matrix as a vector (written in terms of the coherence vector elements)
rhovec = sym('rhovec',[16,1]);
rhovec(1) = rhod(2,2); % rupup
rhovec(2) = rhod(3,3); %rdowndown
rhovec(3) = rhod(2,3); %rupdown 
rhovec(4) = rhod(4,4); %rbb
rhovec(5) = rhod(1,1); %r00  
rhovec(6) = rhod(1,2); %r0up 
rhovec(7) = rhod(1,3) ; % r0down
rhovec(8) = rhod(1,4) ; % r0b
rhovec(9) = rhod(2,4) ; % rupb 
rhovec(10) = rhod(3,4); % rdownb
rhovec(11) = rhod(3,2); % rdownup
rhovec(12) = rhod(2,1); % rup0
rhovec(13) = rhod(3,1); % rdown0
rhovec(14) = rhod(4,1); % rb0
rhovec(15) = rhod(4,2); % rbup
rhovec(16) = rhod(4,3); % rbdown
% %rhodotvec = gamma* Gamma*rhovec; %gamma is a constant = 2*pi*lambda^2*D;  Gamma is a matrix that operates on rhovec to get rhodot.
% rhodotmatrix = [rhodotvec(5),rhodotvec(6),rhodotvec(7),rhodotvec(8); 
%                 rhodotvec(12), rhodotvec(1), rhodotvec(3),rhodotvec(9); 
%                 rhodotvec(13), rhodotvec(11), rhodotvec(2),rhodotvec(10);
%                 rhodotvec(14), rhodotvec(15), rhodotvec(16), rhodotvec(4)] % This is back in the original matrix basis, which is 0,up,down,both
%% Express the RHS of the ODE in terms of the elements of the density matrix (as sym variables)
VarsFromLindblad = [r00 rup0 rdown0 rb0 r0up  rupup rdownup  rbup r0down rupdown rdowndown  rbdown  r0b  rupb  rdownb];    %r00 r0up r0down r0b rup0 rupup rupdown rupb rdown0 rdownup rdowndown rdownb rb0 rbup rbdown]; % I've taken out rbb
VarsFromHere = rhod(:).'; % This is in terms of the coherence vector elements.  rhod stands for rho_derived from the coherence vector formula
rhodotmatrix = subs(SumAfterFermiNorbbNoh,VarsFromLindblad,VarsFromHere(1,1:15));
%% Express that RHS in vector form, still in terms of the elements of the density matrix as the symbolic variables
rhodotvec = sym('rhodotvec',[16,1]);
rhodotvec(1) = rhodotmatrix(2,2); % rupup
rhodotvec(2) = rhodotmatrix(3,3); % rdowndown
rhodotvec(3) = rhodotmatrix(2,3); % rupdown 
rhodotvec(4) = rhodotmatrix(4,4); % rbb
rhodotvec(5) = rhodotmatrix(1,1); % r00 
rhodotvec(6) = rhodotmatrix(1,2) ; % r0up
rhodotvec(7) = rhodotmatrix(1,3) ; % r0down
rhodotvec(8) = rhodotmatrix(1,4) ; % r0b
rhodotvec(9) = rhodotmatrix(2,4) ; % rupb 
rhodotvec(10) = rhodotmatrix(3,4) ; % rdownb
rhodotvec(11) = rhodotmatrix(3,2); % rdownup
rhodotvec(12) = rhodotmatrix(2,1); % rup0
rhodotvec(13) = rhodotmatrix(3,1); % rdown0
rhodotvec(14) = rhodotmatrix(4,1); % rb0
rhodotvec(15) = rhodotmatrix(4,2); % rbup
rhodotvec(16) = rhodotmatrix(4,3); % rbdown
 
%% Express the coherence vector in terms of the elements of the density matrix as the symbolic variables.
nveczero = trace(rhod*Fzero);
for m=1:D
    nvec(m) = trace(rhod*F(:,:,m));  % nvec is the coherence vector.  Should be equal to nvecsource.  It is! simplify(nvec)
    nvecdot(m) = trace(rhodotmatrix*F(:,:,m)); 
end            


%% Now work out what G and c are, where nvecdot = G*nvec + c
for m=1:D
    G(m,:) = simplify(jacobian(nvecdot(m),[n1,n2,n3,n4,n5,n6,n7,n8,n9,n10,n11,n12,n13,n14,n15])); 
end
assume(nvec,'real')
cvec =simplify(nvecdot.'-G*nvecsource.');

%% Define Structure constants: Kasatkin eqn 67 (was eqn 59 in preprint)
f = zeros(D,D,D);
fzerok = zeros(D,D);
for indexi = 1:D
    for indexj = 1:D
        Commij = F(:,:,indexi)*F(:,:,indexj) - F(:,:,indexj)*F(:,:,indexi);
        fzerok(indexi,indexj) = trace(Commij*Fzero);
        for indexk = 1:D
            f(indexi,indexj,indexk) = trace(Commij*F(:,:,indexk)); 
        end
    end
end    

%% Use Structure constants to find the matrix 'a'.  Kasatkin eqn 69 (was eq 61 in preprint)

H = zeros(4);  % H will be a sum, allocate it.
syms r00(t) r0up(t) r0down(t) r0b(t) rup0(t) rupup(t) rupdown(t) rupb(t) rdown0(t) rdownup(t) rdowndown(t) rdownb(t) rb0(t) rbup(t) rbdown(t) t 
rbb = 1 -r00 -rupup -rdowndown;
rho = [r00 r0up r0down r0b; rup0 rupup rupdown rupb; rdown0 rdownup rdowndown rdownb; rb0 rbup rbdown rbb]
rhovecinrsyms= [rupup rdowndown rupdown rbb r00 r0up r0down r0b rupb rdownb rdownup rup0 rdown0 rb0 rbup rbdown]

 %% This rhodinr will now be in terms of the symbolic variables which are the density matrix elements.
rhodinr = nveczero*Fzero; % the F0 component, we will add all the other components
sprintf('Under the transformations F:')  
clear nvec
TrFProd = zeros(D);
for m = 1:D
     nvec(m) = trace(rho*F(:,:,m));  % nvec is the coherence vector.
     sprintf('%s = %s',nvecsource(m),simplify(nvec(m)))
     for n=1:D
         H = H +(1/(2*1i*D))*G(n,m)*(F(:,:,m)*F(:,:,n) - F(:,:,n)*F(:,:,m)); % Since I started with only a dissipative equation, this H should remain zero.  It does.
         TrFProd(m,n) = trace(F(:,:,m)*F(:,:,n)); % check that this is a nice operator basis by ensuring this is delta_{m,n}.
         Amn = zeros(4,4,'sym');
       
        for indexi = 1:D
            GFsum = zeros(4,4,'sym');
            %GFSum = symmatrix('GFSum',[4,4]);
            for indexj = 1:D
                %Amn(:,:,i) = Amn(:,:,i) + ((G(i,j)*F(:,:,j) + cvec(i)*eye(4))*F(:,:,m)*F(:,:,i)*F(:,:,n)); % an intermediate quantity
                %Amnskinny(:,:) = Amnskinny(:,:) + ((G(indexi,indexj)*F(:,:,indexj) + cvec(indexi)*eye(4))*F(:,:,m)*F(:,:,indexi)*F(:,:,n)); % an intermediate quantity
                GFsum =GFsum + G(indexi,indexj)*F(:,:,indexj) ;
            end
            Amn(:,:) = Amn(:,:) + (GFsum +cvec(indexi)*eye(4))*F(:,:,m)*F(:,:,indexi)*F(:,:,n);
%             TrAmn(indexi) = trace( Amnskinny(:,:));   
        end
        amatrix(m,n) = simplify(trace(Amn)); % Perform the sum over i
        %Amn
        %a(m,n) = trace(Amn);
     end
    rhodinr = simplify(rhodinr + F(:,:,m)*nvec(m));
end
sprintf('Rhodinr is derived from the fmatrices and the nvec in terms of the density matrix elements.  It is')
rhodinr
sprintf('if it looks right then we are successfully going there and back again (from rho to nvec to rho).')

RHS = G*nvec.' + cvec
ODE = diff(nvec.',t) == RHS % This ODE is written in terms of r00, rupup, etc., but it is the equation for nvec.

rhovecinr = simplify(subs(rhovec,nvecsource,nvec));
drhovecdt = diff(rhovecinr,t);
RhoRHS = simplify(subs(rhodotvec,nvecsource, nvec));
RhoODE =  drhovecdt == RhoRHS
%% Calculate the Gamma matrix.
xrhovecinr = sym('xrhovecinr',[16 1]); % xrhovec will be the a sym variable and not a sym function, so jacobian can work on it.
GetGamma = subs(RhoRHS,rhovecinr,xrhovecinr)
 for m=1:D
     Gamma(m,:) = jacobian(GetGamma(m),xrhovecinr);
 end


%% Amatrix (a_mn) is not a diagonal matrix. Diagonalize it and change basis to find the jump operators.
% sum_{i,j} a_{ij} (F_j \rho F_i^dagger + ...).  Diagonalize a_ij so
% Gamma_i = d*a*d^\dagger = \sum_{k,l} d_{ik}a_{kl} d^*_{li}.
% Then J_i = \sum_k d_{ik} F_k
% e.g.:
% http://people.ee.duke.edu/~jungsang/ECE590_01/LectureNotes8-Rev1.pdf eq 8.28
assumeAlso(a^2 < a^2 + omega1^2); % Probably don't need this, but it is the reason the eivenvalues are all positive.
assumeAlso(omega1>0);
[Avec, Avals] = eig(amatrix); % Avec' = d, Avec = d^\dagger;  Avec(basis, eignumber)
AvecS=simplify(Avec);
AvecOrth = orth(AvecS); % AvecOrth(basisnumber,eignumber) = <j|a_m> where j=basis number, m=eignumber
MagnAvecO = simplify(sum(AvecOrth.*conj(AvecOrth))); % This is the length (magnitude) of each eigenvector. It is a 1 by 15 matrix because there are 15 eigenvectors.
for eignumber = 1:15
    if MagnAvecO(1,eignumber) ~= 1
    uopdag(:,eignumber) = AvecOrth(:,eignumber)/sqrt(MagnAvecO(1,eignumber)); % u is the operator that rotates between original basis and diagonal basis

    else
     uopdag(:,eignumber) = AvecOrth(:,eignumber);

    end
end
uop=uopdag'; % uop(n,alpha)= sum_{alpha,n} |alpha><alpha|n><n|; uopdag(alpha,m) = sum_{m,alpha} |m><m|alpha><alpha|

%% a = udagger gammadiag u, so gammadiag = u a udagger.
gammafromu = simplify(uop*amatrix*uopdag); % This should be diagonal, with Avals as the elements.
if(sum(diag(simplify(gammafromu-Avals))) ~=0)
    sprintf('The eigenvalues are not equal to the diagonal elements of inv(eigenvector)*amatrix*eigenvector')
    Avals
    gammafromu
    sound # This causes an error and ends the script
end
gamma = diag(gammafromu);
gammaRes = subs(gamma,a,0); 
LindbladFRHS=sym(zeros(4));
for alpha = 1:15 
    for indexk = 1:15
        JbitfromU(:,:,alpha,indexk) = F(:,:,indexk)*uopdag(indexk,alpha); 
        LindbladFRHS=LindbladFRHS + amatrix(alpha,indexk)*(F(:,:,alpha)*rho*F(:,:,indexk)-(1/2)*(F(:,:,indexk)*F(:,:,alpha)*rho+rho*F(:,:,indexk)*F(:,:,alpha))); % This is the Lindblad eqn in terms of the F operators and a matrix
    end
end
JopfromU = simplify(sum(JbitfromU,4));
JopfromUwh = simplify(subs(JopfromU,a^2 + omega1^2,h^2)); % Just in case I want to display it with h in there.
JRes = simplify(subs(JopfromU,a,0)); % When driving is on-resonance
JNoRabi = simplify(subs(JopfromU,[omega1,a],[0,1])); % When no driving


%% Calculate the Lindblad equation from Jop and JRes

for m = 1:15
    LindrhomRes(:,:,m) = gammaRes(m)*( JRes(:,:,m)*rho*(JRes(:,:,m))' - (1/2)*((JRes(:,:,m))'*JRes(:,:,m)*rho + rho*(JRes(:,:,m))'*JRes(:,:,m))); 
    LindrhomfromU(:,:,m) = gamma(m)*( JopfromU(:,:,m)*rho*JopfromU(:,:,m)' - (1/2)*(JopfromU(:,:,m)'*JopfromU(:,:,m)*rho + rho*JopfromU(:,:,m)'*JopfromU(:,:,m)));
end

LindrhoRes = simplify(sum(LindrhomRes,3))
simplify(subs(SumAfterFermiNorbbNoh,a,0)) % This is the on-resonance RHS matrix before transforming into the "good operator basis"
sprintf('The above two RHSs should be identical (on resonance).  The two below RHSs should also be identical (zero temp, off-res).  SumAfterFermi is from before the amatrix calculation, Lindrho is the Lindblad equation from amatrix.')
LindrhofromU = simplify(sum(LindrhomfromU,3)) % This is the RHS from the Lindblad equation
simplify(SumAfterFermiNorbbNoh)

%% Let's see if the two ODE's (the one for nvec and the one for rhovec) have the same equilibrium solution:
syms a1 b1 c1 d1
abcdvec = [a1 b1 c1 d1];
nvecEquilabcd = simplify(subs(0==RHS(1:5), [rupup, rdowndown, rupdown, rdownup, r00],[a1,b1,c1,c1,d1]))
rhoEquilabcd = simplify(subs(0==RhoRHS(1:5),[rupup, rdowndown, rupdown, rdownup, r00],[a1,b1,c1,c1,d1]))
SNvecSol = solve(nvecEquilabcd,abcdvec); 
SNvec = subs(abcdvec,SNvecSol);
SrhoSol = solve(rhoEquilabcd,abcdvec); 
Srho = subs(abcdvec,SrhoSol);
Snvecrbb = simplify(1-(SNvec(1,1)+SNvec(1,2)+SNvec(1,4)));
Srhorbb = simplify(1-(Srho(1,1)+Srho(1,2)+Srho(1,4)));

%% Define strings to produce a latex document reporting what we calculated
string.equiln=sprintf('The steady state of the nvec equation is: $$rupup = %s, rdowndown = %s, rupdown = rdownup = %s, r_00 = %s, rbb = %s.$$',SNvec(1,:),Snvecrbb);
string.equilrho=sprintf('The steady state of the rhovec equation is: $$rupup = %s, rdowndown = %s, rupdown = rdownup = %s, r_00 = %s, rbb = %s.$$',Srho(1,:),Srhorbb); % Previously used struct2array
%
N=nvecsource.';%[n1, n2, n3, n4, n5, n6, n7, n8 ].';
string.RhoODE = latex(RhoODE);
string.F1 = latex(vpa(F(:,:,1),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.F2 = latex(vpa(F(:,:,2),3)); 
string.F3 = latex(vpa(F(:,:,3),3)); 
string.F4 = latex(vpa(F(:,:,4),3));
string.F5 = latex(vpa(F(:,:,5),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.F6 = latex(vpa(F(:,:,6),3)); 
string.F7= latex(vpa(F(:,:,7),3)); 
string.F8 = latex(vpa(F(:,:,8),3));
string.F9 = latex(vpa(F(:,:,9),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.F10 = latex(vpa(F(:,:,10),3)); 
string.F11 = latex(vpa(F(:,:,11),3)); 
string.F12= latex(vpa(F(:,:,12),3));
string.F13 = latex(vpa(F(:,:,13),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.F14 = latex(vpa(F(:,:,14),3)); 
string.F15 = latex(vpa(F(:,:,15),3)); 
string.nvec = latex(N == nvec.');
string.ODE = latex(ODE);
%string.Gamma = latex(vpa(Gamma,3));
string.Gamma = latex(Gamma);
string.rhovecinr = latex(rhovecinr);
string.G = latex(G);
string.cvec = latex(cvec);
%string.eigsa = latex(vpa(eigs(a),3));
string.eigsa = latex(simplify(eig(amatrix)));
string.eigvecsa = latex(simplify(AvecOrth));
%string.a = latex(vpa(a,3));
string.a = latex(amatrix);
string.J1 = latex(vpa(JopfromU(:,:,1),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.J2 = latex(vpa(JopfromU(:,:,2),3)); 
string.J3 = latex(vpa(JopfromU(:,:,3),3)); 
string.J4 = latex(vpa(JopfromU(:,:,4),3));
string.J5 = latex(vpa(JopfromU(:,:,5),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.J6 = latex(vpa(JopfromU(:,:,6),3)); 
string.J7= latex(vpa(JopfromU(:,:,7),3)); 
string.J8 = latex(vpa(JopfromU(:,:,8),3));
string.J9 = latex(vpa(JopfromU(:,:,9),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.J10 = latex(vpa(JopfromU(:,:,10),3)); 
string.J11 = latex(vpa(JopfromU(:,:,11),3)); 
string.J12= latex(vpa(JopfromU(:,:,12),3));
string.J13 = latex(vpa(JopfromU(:,:,13),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.J14 = latex(vpa(JopfromU(:,:,14),3)); 
string.J15 = latex(vpa(JopfromU(:,:,15),3)); 

string.JRes1 = latex(vpa(JRes(:,:,1),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JRes2 = latex(vpa(JRes(:,:,2),3)); 
string.JRes3 = latex(vpa(JRes(:,:,3),3)); 
string.JRes4 = latex(vpa(JRes(:,:,4),3));
string.JRes5 = latex(vpa(JRes(:,:,5),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JRes6 = latex(vpa(JRes(:,:,6),3)); 
string.JRes7= latex(vpa(JRes(:,:,7),3)); 
string.JRes8 = latex(vpa(JRes(:,:,8),3));
string.JRes9 = latex(vpa(JRes(:,:,9),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JRes10 = latex(vpa(JRes(:,:,10),3)); 
string.JRes11 = latex(vpa(JRes(:,:,11),3)); 
string.JRes12= latex(vpa(JRes(:,:,12),3));
string.JRes13 = latex(vpa(JRes(:,:,13),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JRes14 = latex(vpa(JRes(:,:,14),3)); 
string.JRes15 = latex(vpa(JRes(:,:,15),3)); 

string.JNoRabi1 = latex(vpa(JNoRabi(:,:,1),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JNoRabi2 = latex(vpa(JNoRabi(:,:,2),3)); 
string.JNoRabi3 = latex(vpa(JNoRabi(:,:,3),3)); 
string.JNoRabi4 = latex(vpa(JNoRabi(:,:,4),3));
string.JNoRabi5 = latex(vpa(JNoRabi(:,:,5),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JNoRabi6 = latex(vpa(JNoRabi(:,:,6),3)); 
string.JNoRabi7= latex(vpa(JNoRabi(:,:,7),3)); 
string.JNoRabi8 = latex(vpa(JNoRabi(:,:,8),3));
string.JNoRabi9 = latex(vpa(JNoRabi(:,:,9),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JNoRabi10 = latex(vpa(JNoRabi(:,:,10),3)); 
string.JNoRabi11 = latex(vpa(JNoRabi(:,:,11),3)); 
string.JNoRabi12= latex(vpa(JNoRabi(:,:,12),3));
string.JNoRabi13 = latex(vpa(JNoRabi(:,:,13),3)); % the argument 3 to the vpa function displays the matrix to three decimals
string.JNoRabi14 = latex(vpa(JNoRabi(:,:,14),3)); 
string.JNoRabi15 = latex(vpa(JNoRabi(:,:,15),3)); 

string.Lindrho11 = latex(vpa(LindrhofromU(1,1),3));
string.Lindrho12 = latex(vpa(LindrhofromU(1,2),3));
string.Lindrho13 = latex(vpa(LindrhofromU(1,3),3));
string.Lindrho14 = latex(vpa(LindrhofromU(1,4),3));
string.Lindrho21 = latex(vpa(LindrhofromU(2,1),3));
string.Lindrho22 = latex(vpa(LindrhofromU(2,2),3));
string.Lindrho23 = latex(vpa(LindrhofromU(2,3),3));
string.Lindrho24 = latex(vpa(LindrhofromU(2,4),3));
string.Lindrho31 = latex(vpa(LindrhofromU(3,1),3));
string.Lindrho32 = latex(vpa(LindrhofromU(3,2),3));
string.Lindrho33 = latex(vpa(LindrhofromU(3,3),3));
string.Lindrho34 = latex(vpa(LindrhofromU(3,4),3));
string.Lindrho41 = latex(vpa(LindrhofromU(4,1),3));
string.Lindrho42 = latex(vpa(LindrhofromU(4,2),3));
string.Lindrho43 = latex(vpa(LindrhofromU(4,3),3));
string.Lindrho44 = latex(vpa(LindrhofromU(4,4),3));


%% Replace sym variables with prettier latex versions
% string is a struct array, which has fieldnames. Strings is a cell array,
% which we can use 'replace' on to make prettier latex.
fields = fieldnames(string);
Strings = replace(struct2cell(string),'rupup','\rho_{\uparrow \uparrow}');
Strings = replace(Strings,'rupdown','\rho_{\uparrow \downarrow}');
Strings = replace(Strings,'rdownup','\rho_{\downarrow \uparrow}');
Strings = replace(Strings,'rdowndown','\rho_{\downarrow \downarrow}');
Strings = replace(Strings,'rbb','\rho_{bb}');
Strings = replace(Strings,'r_{00}','\rho_{00}');
Strings = replace(Strings,'r_00','\rho_{00}');
Strings = replace(Strings,'r0up','\rho_{0\uparrow}');
Strings = replace(Strings,'{rup}_{0}','\rho_{\uparrow0}');
Strings = replace(Strings,'r0b','\rho_{0b}');
Strings = replace(Strings,'{rb}_{0}','\rho_{b0}');
Strings = replace(Strings,'rupb','\rho_{\uparrow b}');
Strings = replace(Strings,'rbdown','\rho_{b \downarrow}');
Strings = replace(Strings,'rdownb','\rho_{\downarrow b}');
Strings = replace(Strings,'rbup','\rho_{b \uparrow}');
Strings = replace(Strings,'r0down','\rho_{0\downarrow}');
Strings = replace(Strings,'{rdown}_{0}','\rho_{\downarrow0}');
Strings = replace(Strings,'omega1','\omega_1');

Prettystring = cell2struct(Strings,fields);

%% Create a latex document
fileID = fopen(output_tex_file,'w');
fprintf(fileID,'\\documentclass{article} \n');
fprintf(fileID,'\\usepackage{amsmath} \n');
fprintf(fileID,'\\usepackage{amssymb} \n');% Provides \mathbb
fprintf(fileID,'\\usepackage{graphicx} \n');

fprintf(fileID,'\\usepackage[landscape]{geometry} \n');
fprintf(fileID,'\\begin{document} \n');

fprintf(fileID,'The differential equation for the density matrix $\\rho$ is: \n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'%s .\n',Prettystring.RhoODE);
fprintf(fileID,'\\end{align}\n');
fprintf(fileID,'where $\\rho_{bb} = 1 - \\rho_{00} - \\rho_{\\uparrow \\uparrow} - \\rho_{\\downarrow \\downarrow}$.\n\n');

fprintf(fileID,'Using the "nice" operator basis (written in the same basis as the density matrix, 0, up, down, both) \n\n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'F_1 = %s \n',Prettystring.F1);
fprintf(fileID,'F_2 = %s \n',Prettystring.F2);
fprintf(fileID,'F_3 = %s \n',Prettystring.F3);
fprintf(fileID,'F_4 = %s \n',Prettystring.F4);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'F_5 = %s \n',Prettystring.F5);
fprintf(fileID,'F_6 = %s \n',Prettystring.F6);
fprintf(fileID,'F_7 = %s \n',Prettystring.F7);
fprintf(fileID,'F_8 = %s \n',Prettystring.F8);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'F_9 = %s \n',Prettystring.F9);
fprintf(fileID,'F_{10} = %s \n',Prettystring.F10);
fprintf(fileID,'F_{11}= %s \n',Prettystring.F11);
fprintf(fileID,'F_{12} = %s \n',Prettystring.F12);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'F_{13}= %s \n',Prettystring.F13);
fprintf(fileID,'F_{14} = %s \n',Prettystring.F14);
fprintf(fileID,'F_{15}= %s \n',Prettystring.F15);
fprintf(fileID,'\\end{align}\n \n');

fprintf(fileID,'defines the coherence vector: ($n_0 = 1/\\sqrt{d}, F_0 = 1/\\sqrt{d} \\, \\mathbb{I}$)\n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'%s. \n',Prettystring.nvec);
fprintf(fileID,'\\end{align}\n\n');

fprintf(fileID,'The differential equation for the coherence vector is:\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'\\resizebox{1.15\\textwidth}{!}{$ %s $} \n',Prettystring.ODE);
fprintf(fileID,'\\end{align}\n\n');

fprintf(fileID,'These differential equations may be written in the form $\\dot{\\vec{\\rho}} = \\Gamma \\vec{\\rho}$ where:\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'\\Gamma &= \\resizebox{1.15\\textwidth}{!}{$ %s; $} \\nonumber \\\\ \n',Prettystring.Gamma);
fprintf(fileID,'\\vec{\\rho} &= %s \n',Prettystring.rhovecinr);
fprintf(fileID,'\\end{align}\n\n');

fprintf(fileID,'and $\\dot{\\vec{n}} = G \\vec{n} + \\vec{c}$ where:\n \n');
fprintf(fileID,'\\begin{align} \n');
fprintf(fileID,'G &= \\resizebox{1.15\\textwidth}{!}{$');
fprintf(fileID,'%s; $} \\nonumber \\\\ \n',Prettystring.G);
fprintf(fileID,'\\vec{c} &= %s \n',Prettystring.cvec);
fprintf(fileID,'\\end{align}\n\n');
fprintf(fileID,'%s \n \n %s\n\n', Prettystring.equiln, Prettystring.equilrho);
fprintf(fileID,'The nvec ODE implies an $a_{mn}$ matrix (see eqn 5b of Kasatkin et al.)\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'a_{mn} = %s; \n',Prettystring.a);
fprintf(fileID,'\\end{align}\n\n');
fprintf(fileID,'with eigenvalues\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,' %s; \n',Prettystring.eigsa);
fprintf(fileID,'\\end{align}\n\n');

fprintf(fileID,'and eigenvectors (vertical columns) \n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,' %s; \n',Prettystring.eigvecsa);
fprintf(fileID,'\\end{align}\n\n');
fprintf(fileID,'The eigenvalues will all be positive and thus the map will be Lindbladian because $|a| =| \\omega-\\omega_0| \\leq h = \\sqrt{a^2 + \\omega_1^2}$.\n\n' );
fprintf(fileID,'$$\\frac{1}{2} - \\frac{a}{2}\\frac{\\omega_1^2 + a^2}{(a^2 +\\omega_1^2)^{3/2}} = \\frac{1}{2}\\left( 1-\\frac{a}{h}\\right)$$ \n \n');
fprintf(fileID,'The Lindbladian is \n') ;
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho} = \\sum_{m,n} a_{m,n} \\left( F_m \\tilde{\\rho} F_n - \\frac{1}{2}\\left\\{ F_n F_m, \\tilde{\\rho} \\right\\}\\right)\n');
fprintf(fileID,'\\end{align}\n \n');

fprintf(fileID,'The matrix $a$ in the basis $m,n$ is Hermitian and has eigenvectors $\\phi_\\alpha  = \\sum_m |m\\rangle\\langle m|\\phi_\\alpha\\rangle$ so $a |\\phi_\\alpha\\rangle = \\gamma_\\alpha |\\phi_\\alpha\\rangle$,  chosen to be orthonormal and form a complete basis.  We have just shown that the eigenvalues are all positive. This means that the Lindbladian can be rewritten:\n');
fprintf(fileID,'\\begin{align} \n');
fprintf(fileID, '\\mathcal{L}\\tilde{\\rho}& = \\sum_{m,n} \\langle m |a|n\\rangle \\left( F_m \\tilde{\\rho} F_n^\\dagger - \\frac{1}{2}\\left\\{ F_n^\\dagger F_m, \\tilde{\\rho} \\right\\}\\right)\\nonumber \\\\ \n')
fprintf(fileID, '& = \\sum_{m,n, \\alpha,\\beta} \\langle m| \\phi_\\alpha \\rangle \\langle \\phi_\\alpha  |   a| \\phi_\\beta \\rangle \\langle \\phi_\\beta  |n\\rangle \\left( F_m \\tilde{\\rho} F_n^\\dagger - \\frac{1}{2}\\left\\{ F_n^\\dagger F_m, \\tilde{\\rho} \\right\\}\\right)\\nonumber \\\\ \n')
fprintf(fileID, '& = \\sum_{m,n, \\alpha} \\langle m| \\phi_\\alpha \\rangle   \\gamma_\\alpha  \\langle \\phi_\\alpha  |n\\rangle \\left( F_m \\tilde{\\rho} F_n^\\dagger - \\frac{1}{2}\\left\\{ F_n^\\dagger F_m, \\tilde{\\rho} \\right\\}\\right)\\nonumber \\\\ \n')
fprintf(fileID, '& = \\sum_{m,n, \\alpha}     \\left(  F_m\\langle m| \\phi_\\alpha \\rangle \\sqrt{\\gamma_\\alpha}  \\tilde{\\rho}  \\sqrt{\\gamma_\\alpha} \\langle \\phi_\\alpha  |n\\rangle F_n^\\dagger  - \\frac{1}{2}\\left\\{  \\sqrt{\\gamma_\\alpha} \\langle \\phi_\\alpha  |n\\rangle F_n^\\dagger   F_m\\langle m| \\phi_\\alpha \\rangle \\sqrt{\\gamma_\\alpha}  , \\tilde{\\rho} \\right\\}\\right) \\nonumber \\\\ \n')
fprintf(fileID, '&= \\sum_{\\alpha} \\gamma_\\alpha \\left( J_\\alpha \\tilde{\\rho} J_\\alpha^\\dagger - \\frac{1}{2}\\left\\{ J_\\alpha^\\dagger J_\\alpha, \\tilde{\\rho} \\right\\}\\right) \n')
fprintf(fileID,'\\end{align}\n \n where \n ');
fprintf(fileID,'\\begin{align} \n');
fprintf(fileID,'J_\\alpha= \\sum_{m}    F_m \\langle m| \\phi_\\alpha \\rangle   ; \\qquad \n');
fprintf(fileID,'J_\\alpha^\\dagger= \\sum_{m}  \\langle \\phi_\\alpha  |m\\rangle F_m^\\dagger   ; \n');
fprintf(fileID,'\\end{align} \n \n');

fprintf(fileID,'This is sometimes written in terms of unitary operators.  The matrix $a = \\sum_{m,n}|m\\rangle a_{m,n}\\langle n|$ can be written as  $u^\\dagger \\tilde{\\gamma} u$ where $\\tilde{\\gamma}$ is a diagonal matrix with the eigenvalues of $a$ on the diagonal, if $u^\\dagger = \\sum_{\\alpha,m} |m\\rangle \\langle m | \\phi_\\alpha \\rangle \\langle \\phi_\\alpha|$ is an operator that transforms things on its right from the eigenbasis to the original basis and $ u = \\sum_{\\alpha,m}|\\phi_\\alpha\\rangle\\langle \\phi_\\alpha|m\\rangle \\langle m |$ transforms back.  Then $J_\\alpha = \\sum_{m} u^*_{\\alpha,m}F_m = F_m u^\\dagger$, $J_\\alpha^\\dagger = \\sum_{m} u_{\\alpha,m}F_m^\\dagger = u F_m^\\dagger$. ');
fprintf(fileID,'The new basis (written in the same basis as the density matrix, 0, up, down, both) is \n\n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_1 = %s \n',Prettystring.J1);
fprintf(fileID,'J_2 = %s \n',Prettystring.J2);
fprintf(fileID,'J_3 = %s \n',Prettystring.J3);
fprintf(fileID,'J_4 = %s \n',Prettystring.J4);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_5 = %s \n',Prettystring.J5);
fprintf(fileID,'J_6 = %s \n',Prettystring.J6);
fprintf(fileID,'J_7 = %s \n',Prettystring.J7);
fprintf(fileID,'J_8 = %s \n',Prettystring.J8);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_9 = %s \n',Prettystring.J9);
fprintf(fileID,'J_{10} = %s \n',Prettystring.J10);
fprintf(fileID,'J_{11}= %s \n',Prettystring.J11);
fprintf(fileID,'J_{12} = %s \n',Prettystring.J12);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_{13}= %s \n',Prettystring.J13);
fprintf(fileID,'J_{14} = %s \n',Prettystring.J14);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_{15}= %s \n',Prettystring.J15);
fprintf(fileID,'\\end{align}\n \n');

fprintf(fileID,'On resonance this becomes (written in the same basis as the density matrix, 0, up, down, both)  \n\n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_1 = %s \n',Prettystring.JRes1);
fprintf(fileID,'J_2 = %s \n',Prettystring.JRes2);
fprintf(fileID,'J_3 = %s \n',Prettystring.JRes3);
fprintf(fileID,'J_4 = %s \n',Prettystring.JRes4);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_5 = %s \n',Prettystring.JRes5);
fprintf(fileID,'J_6 = %s \n',Prettystring.JRes6);
fprintf(fileID,'J_7 = %s \n',Prettystring.JRes7);
fprintf(fileID,'J_8 = %s \n',Prettystring.JRes8);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_9 = %s \n',Prettystring.JRes9);
fprintf(fileID,'J_{10} = %s \n',Prettystring.JRes10);
fprintf(fileID,'J_{11}= %s \n',Prettystring.JRes11);
fprintf(fileID,'J_{12} = %s \n',Prettystring.JRes12);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_{13}= %s \n',Prettystring.JRes13);
fprintf(fileID,'J_{14} = %s \n',Prettystring.JRes14);
fprintf(fileID,'J_{15}= %s \n',Prettystring.JRes15);
fprintf(fileID,'\\end{align}\n \n');

fprintf(fileID,'With the Rabi field turned off this becomes (written in the same basis as the density matrix, 0, up, down, both)  \n\n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_1 = %s \n',Prettystring.JNoRabi1);
fprintf(fileID,'J_2 = %s \n',Prettystring.JNoRabi2);
fprintf(fileID,'J_3 = %s \n',Prettystring.JNoRabi3);
fprintf(fileID,'J_4 = %s \n',Prettystring.JNoRabi4);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_5 = %s \n',Prettystring.JNoRabi5);
fprintf(fileID,'J_6 = %s \n',Prettystring.JNoRabi6);
fprintf(fileID,'J_7 = %s \n',Prettystring.JNoRabi7);
fprintf(fileID,'J_8 = %s \n',Prettystring.JNoRabi8);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_9 = %s \n',Prettystring.JNoRabi9);
fprintf(fileID,'J_{10} = %s \n',Prettystring.JNoRabi10);
fprintf(fileID,'J_{11}= %s \n',Prettystring.JNoRabi11);
fprintf(fileID,'J_{12} = %s \n',Prettystring.JNoRabi12);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'J_{13}= %s \n',Prettystring.JNoRabi13);
fprintf(fileID,'J_{14} = %s \n',Prettystring.JNoRabi14);
fprintf(fileID,'J_{15}= %s \n',Prettystring.JNoRabi15);
fprintf(fileID,'\\end{align}\n \n');

fprintf(fileID,'After writing in terms of the J operators, we get back the original equations:  \n\n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(0,0)= %s \\nonumber \\\\ \n',Prettystring.Lindrho11);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(0,\\uparrow)= %s \\nonumber \\\\ \n',Prettystring.Lindrho12);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(0,\\downarrow)= %s \\nonumber \\\\ \n',Prettystring.Lindrho13);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(0,b)= %s  \n',Prettystring.Lindrho14);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(\\uparrow,0)= %s \\nonumber \\\\ \n',Prettystring.Lindrho21);
fprintf(fileID,'\\resizebox{1.15\\textwidth}{!}{$ \\mathcal{L}\\tilde{\\rho}(\\uparrow,\\uparrow)=  %s $} \\nonumber \\\\ \n',Prettystring.Lindrho22);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(\\uparrow,\\downarrow)= %s \\nonumber \\\\ \n',Prettystring.Lindrho23);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(\\uparrow,b)= %s \n',Prettystring.Lindrho24);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(\\downarrow, 0)= %s \\nonumber \\\\ \n',Prettystring.Lindrho31);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(\\downarrow, \\uparrow)= %s \\nonumber \\\\ \n',Prettystring.Lindrho32);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(\\downarrow, \\downarrow)= %s\\nonumber \\\\  \n',Prettystring.Lindrho33);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(\\downarrow, b)= %s \n',Prettystring.Lindrho34);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\begin{align}');
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(b, 0)= %s \\nonumber \\\\ \n',Prettystring.Lindrho41);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(b, \\uparrow)= %s \\nonumber \\\\ \n',Prettystring.Lindrho42);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(b, \\downarrow)= %s \\nonumber \\\\ \n',Prettystring.Lindrho43);
fprintf(fileID,'\\mathcal{L}\\tilde{\\rho}(b, b)= %s \n',Prettystring.Lindrho44);
fprintf(fileID,'\\end{align}\n \n');
fprintf(fileID,'\\end{document}');
fclose(fileID);


%% Function Declarations
%% IMPORTANT!  I made these functions round to three digits
function y=nume(Energyomega,Beta,mu)
%    y = 1/(exp(Beta*(omega-mu) )+1);
    y = round(1/(exp(Beta*(Energyomega-mu) )+1),3);
end
function y=numh(Energyomega,Beta,mu)
 %   y = 1/(exp(-1*Beta*(omega-mu) )+1);
  y = round(1/(exp(-1*Beta*(Energyomega-mu) )+1),3);
end

